Uncertainty-Aware Voxel based 3D Object Detection and Tracking with von-Mises Loss

Object detection and tracking is a key task in autonomy. Specifically, 3D object detection and tracking have been an emerging hot topic recently. Although various methods have been proposed for object detection, uncertainty in the 3D detection and tracking tasks has been less explored. Uncertainty helps us tackle the error in the perception system and improve robustness. In this paper, we propose a method for improving target tracking performance by adding uncertainty regression to the SECOND detector, which is one of the most representative algorithms of 3D object detection. Our method estimates positional and dimensional uncertainties with Gaussian Negative Log-Likelihood (NLL) Loss for estimation and introduces von-Mises NLL Loss for angular uncertainty estimation. We fed the uncertainty output into a classical object tracking framework and proved that our method increased the tracking performance compared against the vanilla tracker with constant covariance assumption.

==> Figures/uncertainty_plots.py <==
import numpy as np
import scipy.special as sps
from matplotlib import pyplot as plt

def plot_gaussian_loss():
    smin, smax = -3.5, 5
    fig, ax = plt.subplots()
    for d2 in [0.05, 0.1, 0.5, 1]:
        s = np.linspace(smin, smax)
        l = (np.exp(-s)*d2 + s)/2
        ax.plot(s, l, label="$d^2=" + str(d2) + "$")
    ax.grid(True)
    ax.set_xlim([smin, smax])
    ax.set_title("Gaussian Uncertainty Loss with different $(v-v_t)^2$")
    plt.box(True)
    plt.legend()

    fig, ax = plt.subplots()
    for lam in [0.1, 0.5, 1, 2]:
        s = np.linspace(smin, smax)
        l = (np.exp(-s)*0.5 + lam*s)/2
        ax.plot(s, l, label="$\lambda_G=" + str(lam) + "$")
    ax.grid(True)
    ax.set_xlim([smin, smax])
    ax.set_title("Gaussian Uncertainty Loss with different $\lambda_G$")
    plt.box(True)
    plt.legend()

    plt.show()

def elu(x):
    return (x > 0) * x + (x < 0) * np.expm1(x)

def plot_vonmises_loss():
    smin, smax = -3, 3
    fig, ax = plt.subplots()
    for d in [-0.5, 0, 0.5, 0.9]:
        s = np.linspace(smin, smax)
        k = np.exp(-s)
        l = np.log(sps.i0e(k)) - k*(d-1)
        ax.plot(s, l, label="$d=" + str(d) + "$")
    ax.grid(True)
    ax.set_xlim([smin, smax])
    ax.set_title(r"von-Mises Uncertainty Loss with different $cos(\theta-\theta_t)$")
    plt.box(True)
    plt.legend()

    smin, smax = -2, 3
    fig, ax = plt.subplots()
    for lam in [0, 0.1, 0.5, 1]:
        s = np.linspace(smin, smax)
        k = np.exp(-s)
        l = np.log(sps.i0e(k)) + 0.5*k + lam*elu(s-1)
        ax.plot(s, l, label="$\lambda_V=" + str(lam) + "$")
    ax.grid(True)
    ax.set_xlim([smin, smax])
    ax.set_title("von-Mises Uncertainty Loss with different $\lambda_V$")
    plt.box(True)
    plt.legend()

    plt.show()


if __name__ == "__main__":
    plot_vonmises_loss()

